QCD phase structure at finite isospin chemical potential and smaller-than-physical quark mass

Introduction of a nonzero isospin chemical potential in QCD leads to the emergence of a pion condensed phase at sufficiently large $\mu_I$, bounded by a second order transition line. At zero temperature the pion condensate appears at $\mu_I = m_\pi / 2$. Recent numerical studies at physical quark masses show that the pion condensation boundary remains vertical up to the meeting point with the chiral crossover line. If this result remains valid when the light quark mass (and the pion mass) goes to zero, then in the chiral limit at temperatures below the chiral transition pion condensation happens at arbitrary nonzero $\mu_I$. We report on results of a lattice QCD simulation of a 2+1 flavour QCD at nonzero isospin chemical potential, at smaller-than-physical light quark mass, that support this scenario.

==> anc/pion_condensation_line.dat <==
# T	ERR T	MU_I/M_PI	ERR MU_I/M_PI
114.370000 3.000000 0.494633 0.017154
123.040000 3.000000 0.489541 0.012635
132.240000 3.000000 0.491607 0.010083
141.960000 3.000000 0.484683 0.047899
157.529117 3.278948 0.715615 0.009441


==> anc/reweighting_and_fitting-qm-improved-extrapolation.dat <==
0.000000000000000000e+00 5.645001066921510047e-01 1.630912753231916756e-02
1.367831782598571272e-02 5.653628420154160894e-01 1.611828683244484473e-02
2.735663565197142544e-02 5.662255773386812852e-01 1.592759182408590851e-02
4.103495347795713816e-02 5.670883126619463699e-01 1.573704780353107208e-02
5.471327130394285088e-02 5.679510479852115656e-01 1.554666032242184824e-02
6.839158912992855666e-02 5.688137833084766504e-01 1.535643520303846959e-02
8.206990695591427631e-02 5.696765186317418461e-01 1.516637855467427645e-02
9.574822478189999597e-02 5.705392539550069309e-01 1.497649679118775133e-02
1.094265426078857018e-01 5.714019892782721266e-01 1.478679664983059173e-02
1.231048604338714075e-01 5.722647246015372113e-01 1.459728521145747110e-02
1.367831782598571133e-01 5.731274599248024071e-01 1.440796992223535890e-02
1.504614960858428330e-01 5.739901952480674918e-01 1.421885861697950830e-02
1.641398139118285526e-01 5.748529305713325765e-01 1.402995954425658061e-02
1.778181317378142723e-01 5.757156658945977723e-01 1.384128139340827512e-02
1.914964495637999919e-01 5.765784012178628570e-01 1.365283332366414026e-02
2.051747673897856838e-01 5.774411365411280528e-01 1.346462499552839205e-02
2.188530852157714035e-01 5.783038718643931375e-01 1.327666660464408253e-02
2.325314030417570954e-01 5.791666071876583333e-01 1.308896891835813897e-02
2.462097208677428151e-01 5.800293425109234180e-01 1.290154331523285340e-02
2.598880386937285070e-01 5.808920778341886137e-01 1.271440182777482802e-02
2.735663565197142266e-01 5.817548131574536985e-01 1.252755718867920587e-02
2.872446743456999463e-01 5.826175484807187832e-01 1.234102288091801052e-02
3.009229921716856659e-01 5.834802838039839790e-01 1.215481319203493178e-02
3.146013099976713856e-01 5.843430191272490637e-01 1.196894327304631397e-02
3.282796278236571053e-01 5.852057544505142594e-01 1.178342920239029007e-02
3.419579456496427694e-01 5.860684897737793442e-01 1.159828805541138902e-02
3.556362634756285446e-01 5.869312250970445399e-01 1.141353797991938139e-02
3.693145813016142087e-01 5.877939604203096247e-01 1.122919827841847851e-02
3.829928991275999839e-01 5.886566957435748204e-01 1.104528949766465061e-02
3.966712169535856480e-01 5.895194310668399051e-01 1.086183352627976759e-02
4.103495347795713677e-01 5.903821663901051009e-01 1.067885370122747223e-02
4.240278526055570318e-01 5.912449017133701856e-01 1.049637492404085354e-02
4.377061704315428070e-01 5.921076370366352704e-01 1.031442378778659255e-02
4.513844882575285267e-01 5.929703723599004661e-01 1.013302871585254616e-02
4.650628060835141908e-01 5.938331076831655508e-01 9.952220113760365180e-03
4.787411239094999660e-01 5.946958430064307466e-01 9.772030535328414536e-03
4.924194417354856301e-01 5.955585783296958313e-01 9.592494864645762995e-03
5.060977595614714053e-01 5.964213136529610271e-01 9.413650515465809762e-03
5.197760773874570139e-01 5.972840489762261118e-01 9.235537649785959674e-03
5.334543952134428446e-01 5.981467842994913076e-01 9.058199417550294105e-03
5.471327130394284532e-01 5.990095196227563923e-01 8.881682219591794519e-03
5.608110308654141729e-01 5.998722549460215880e-01 8.706035996119451670e-03
5.744893486913998926e-01 6.007349902692866728e-01 8.531314543249016863e-03
5.881676665173856122e-01 6.015977255925517575e-01 8.357575860271122467e-03
6.018459843433713319e-01 6.024604609158169533e-01 8.184882530539516060e-03
6.155243021693570515e-01 6.033231962390820380e-01 8.013302139036405577e-03
6.292026199953427712e-01 6.041859315623472337e-01 7.842907729818692983e-03
6.428809378213284909e-01 6.050486668856123185e-01 7.673778306650806333e-03
6.565592556473142105e-01 6.059114022088775142e-01 7.505999380163112106e-03
6.702375734732999302e-01 6.067741375321425989e-01 7.339663564810296366e-03
6.839158912992855388e-01 6.076368728554077947e-01 7.174871228698712078e-03
6.975942091252713695e-01 6.084996081786728794e-01 7.011731198956717634e-03
7.112725269512570891e-01 6.093623435019380752e-01 6.850361524667710443e-03
7.249508447772428088e-01 6.102250788252031599e-01 6.690890298389488150e-03
7.386291626032284174e-01 6.110878141484682446e-01 6.533456535841296667e-03
7.523074804292141371e-01 6.119505494717334404e-01 6.378211111321268993e-03
7.659857982551999678e-01 6.128132847949985251e-01 6.225317743669545392e-03
7.796641160811856874e-01 6.136760201182637209e-01 6.074954023934810328e-03
7.933424339071712961e-01 6.145387554415288056e-01 5.927312471129430292e-03
8.070207517331570157e-01 6.154014907647940014e-01 5.782601596349285118e-03
8.206990695591427354e-01 6.162642260880590861e-01 5.641046947864041851e-03
8.343773873851284550e-01 6.171269614113242818e-01 5.502892100352427436e-03
8.480557052111140637e-01 6.179896967345893666e-01 5.368399540127962583e-03
8.617340230370998944e-01 6.188524320578545623e-01 5.237851384965118776e-03
8.754123408630856140e-01 6.197151673811196471e-01 5.111549862196989973e-03
8.890906586890713337e-01 6.205779027043847318e-01 4.989817452641005964e-03
9.027689765150570533e-01 6.214406380276499275e-01 4.872996591610325931e-03
9.164472943410426620e-01 6.223033733509150123e-01 4.761448803381262279e-03
9.301256121670283816e-01 6.231661086741802080e-01 4.655553134355351272e-03
9.438039299930142123e-01 6.240288439974452928e-01 4.555703745921260012e-03
9.574822478189999320e-01 6.248915793207104885e-01 4.462306534585683965e-03
9.711605656449855406e-01 6.257543146439755732e-01 4.375774668652528988e-03
9.848388834709712603e-01 6.266170499672407690e-01 4.296522971804796025e-03
9.985172012969569799e-01 6.274797852905058537e-01 4.224961147499622927e-03
1.012195519122942811e+00 6.283425206137709385e-01 4.161485924850224540e-03
1.025873836948928419e+00 6.292052559370361342e-01 4.106472313529199031e-03
1.039552154774914028e+00 6.300679912603012189e-01 4.060264274040176896e-03
1.053230472600899859e+00 6.309307265835664147e-01 4.023165226848408535e-03
1.066908790426885689e+00 6.317934619068314994e-01 3.995428921180746787e-03
1.080587108252871298e+00 6.326561972300966952e-01 3.977251241762648319e-03
1.094265426078856906e+00 6.335189325533617799e-01 3.968763531656653749e-03
1.107943743904842737e+00 6.343816678766269757e-01 3.970027941277388603e-03
1.121622061730828346e+00 6.352444031998920604e-01 3.981035178574594303e-03
1.135300379556814176e+00 6.361071385231572561e-01 4.001704847409888813e-03
1.148978697382799785e+00 6.369698738464223409e-01 4.031888345766672203e-03
1.162657015208785616e+00 6.378326091696875366e-01 4.071374084247782361e-03
1.176335333034771224e+00 6.386953444929526214e-01 4.119894608997884053e-03
1.190013650860757055e+00 6.395580798162177061e-01 4.177135094634269394e-03
1.203691968686742664e+00 6.404208151394829018e-01 4.242742622715955057e-03
1.217370286512728494e+00 6.412835504627479866e-01 4.316335677470684723e-03
1.231048604338714103e+00 6.421462857860131823e-01 4.397513360162957213e-03
1.244726922164699934e+00 6.430090211092782670e-01 4.485863927854618315e-03
1.258405239990685542e+00 6.438717564325434628e-01 4.580972381476739082e-03
1.272083557816671151e+00 6.447344917558085475e-01 4.682426944938735715e-03
1.285761875642656982e+00 6.455972270790737433e-01 4.789824379216203395e-03
1.299440193468642812e+00 6.464599624023388280e-01 4.902774156229263401e-03
1.313118511294628421e+00 6.473226977256039127e-01 5.020901574862329970e-03
1.326796829120614030e+00 6.481854330488691085e-01 5.143849937170669878e-03
1.340475146946599860e+00 6.490481683721341932e-01 5.271281920179974809e-03
1.354153464772585469e+00 6.499109036953993890e-01 5.402880282045103080e-03
1.367831782598571078e+00 6.507736390186644737e-01 5.538348034966542911e-03


==> anc/reweighting_and_fitting-qm-improved-raw.dat <==
5.471327130394284532e-01 5.906410504607060297e-01 1.141557591099822723e-02
8.890906586890712227e-01 6.373058137030291892e-01 2.113341202785706113e-02
1.231048604338713881e+00 6.438766932246496877e-01 1.674287150894524651e-02


==> anc/reweighting_and_fitting-qm-improved-reweighted.dat <==
5.471327130394284532e-01 5.981351317575698268e-01 1.284670607749350581e-02
6.155243021693570515e-01 6.021663606204274988e-01 9.802040886743586257e-03
6.839158912992855388e-01 6.069385798377200381e-01 1.215322298050790402e-02
7.523074804292141371e-01 6.125100529875348032e-01 1.179997509147412589e-02
8.206990695591427354e-01 6.161850937675459328e-01 1.053519834406259174e-02
8.890906586890713337e-01 6.240654414750186341e-01 1.015222857641308318e-02
9.574822478189998209e-01 6.241844771413078696e-01 8.808361493240466494e-03
1.025873836948928419e+00 6.298406615937549580e-01 9.076841556124506244e-03
1.094265426078856906e+00 6.338648200898653329e-01 8.549831724097329763e-03
1.162657015208785616e+00 6.375904802652371250e-01 8.794686033612116038e-03
1.231048604338714103e+00 6.396630424830931361e-01 1.113190653034445629e-02


==> anc/reweighting_and_fitting-qm-unimproved-raw.dat <==
5.471327130394284532e-01 7.846544471183787284e-01 7.425581505465171997e-03
8.890906586890712227e-01 8.641666748263426845e-01 1.189192576556568140e-02
1.231048604338713881e+00 9.212306025471419524e-01 1.061294430246271896e-02


==> anc/reweighting_and_fitting-qm-unimproved-reweighted.dat <==
5.471327130394284532e-01 7.846544471183787284e-01 7.425581505465171997e-03
6.155243021693570515e-01 8.015727885127289509e-01 7.709013118041500856e-03
6.839158912992855388e-01 8.173432683359171946e-01 8.042801464457112123e-03
7.523074804292141371e-01 8.321782017619759886e-01 8.409137804995598514e-03
8.206990695591427354e-01 8.462297493902263268e-01 8.798010191831982796e-03
8.890906586890713337e-01 8.596119394644399225e-01 9.203571024930657166e-03
9.574822478189998209e-01 8.724132959612452831e-01 9.622259550900909286e-03
1.025873836948928419e+00 8.847045079613808927e-01 1.005179158666253195e-02
1.094265426078856906e+00 8.965433198438150786e-01 1.049059974765241196e-02
1.162657015208785616e+00 9.079777817386951444e-01 1.093751702251794834e-02
1.231048604338714103e+00 9.190484885159102557e-01 1.139159595472548185e-02


==> anc/singular_value_density_T132_0.35mpi.dat <==
2.781509151922724552e-03 1.957691431194152204e-02 5.836708158825301349e-03
4.489601682151189016e-03 1.904217593962594379e-01 9.911352046929850640e-03
6.197694212379653046e-03 3.461711016529939178e-01 9.462885451110089260e-03


==> anc/singular_value_density_T132_0.53mpi.dat <==
1.529034637901979148e-03 1.887484000485962210e-01 2.377159600918321569e-02
3.234238499960840913e-03 3.821893207919291324e-01 1.588355436662811093e-02
4.939442362019702895e-03 4.894741729195152269e-01 1.296091751023879454e-02


==> anc/singular_value_density_T132_0.72mpi.dat <==
1.259199951720922465e-03 5.881240552851575432e-01 2.750169566827541379e-02
2.973218863209187851e-03 6.391801519427245948e-01 8.825711807833230838e-03
4.687237774697453237e-03 6.703221359747375541e-01 1.249429794622049054e-02

